Missing Premise exacerbates Overthinking: Are Reasoning Models losing Critical Thinking Skill?

We find that the response length of reasoning LLMs, whether trained by reinforcement learning or supervised learning, drastically increases for ill-posed questions with missing premises (MiP), ending up with redundant and ineffective thinking. This newly introduced scenario exacerbates the general overthinking issue to a large extent, which we name as the MiP-Overthinking. Such failures are against the ``test-time scaling law'' but have been widely observed on multiple datasets we curated with MiP, indicating the harm of cheap overthinking and a lack of critical thinking. Surprisingly, LLMs not specifically trained for reasoning exhibit much better performance on the MiP scenario, producing much shorter responses that quickly identify ill-posed queries. This implies a critical flaw of the current training recipe for reasoning LLMs, which does not encourage efficient thinking adequately, leading to the abuse of thinking patterns. To further investigate the reasons behind such failures, we conduct fine-grained analyses of the reasoning length, overthinking patterns, and location of critical thinking on different types of LLMs. Moreover, our extended ablation study reveals that the overthinking is contagious through the distillation of reasoning models' responses. These results improve the understanding of overthinking and shed novel insights into mitigating the problem.

==> script/fill_main.py <==
import pandas as pd
import numpy as np

# Read the CSV file
df = pd.read_csv('../data/results.csv')

# Function to format number with 2 decimal places
def format_number(x):
    if x == -1:
        return '--'
    return f'{x:.2f}'

# Function to format percentage with 2 decimal places
def format_percentage(x):
    if x == -1:
        return '--'
    return f'{x*100:.2f}'

formal_name = {
    'Qwen32': 'Qwen2.5-32B-Instruct',
    'gpt4o': 'GPT-4o',
    'gemini1_5': 'Gemini 1.5',
    'Gemma227': 'Gemma-2-27B-IT',
    'phi3': 'Phi-3',
    'QwQ': 'QwQ-32B',
    'deepseekR1': 'DeepSeek R1',
    'DSQ': 'DeepSeek Distill Qwen2.5-32B',
    'o3mini_medium': 'GPT-o3mini',
    'o1mini_medium': 'GPT-o1mini',
    'o1': 'GPT-o1'
}

# Create the LaTeX table content
latex_content = '''% Main results table
\\begin{table*}[t]
\\centering
\\caption{Model Performance Comparison}
\\label{tab:main_results}
\\resizebox{\\textwidth}{!}{%
\\begin{tabular}{c|c|cc|cc|cc|cc}
\\toprule
\\multirow{2}{*}{Model} & \\multirow{2}{*}{Version} & \\multicolumn{2}{c|}{DUMB} & \\multicolumn{2}{c|}{SWAMP} & \\multicolumn{2}{c|}{GSM8K} & \\multicolumn{2}{c}{MATH} \\\\
& & Length & Abstain & Length & Abstain & Length & Abstain & Length & Abstain \\\\
\\midrule
'''

# Add Non-Reasoning Models section first
latex_content += '\\multicolumn{10}{c}{\\textbf{Non-Reasoning Models}} \\\\ \\midrule\n'
non_reasoning_models = ['Qwen32', 'gpt4o', 'gemini1_5', 'Gemma227', 'phi3']
for model in non_reasoning_models:
    # Add MiP version
    row = f'{formal_name[model]} & MiP'
    for dataset in ['dumb', 'svamp', 'gsm8k', 'math']:
        data = df[(df['model'] == model) & (df['dataset'] == dataset) & (df['version'] == 'MiP')]
        if not data.empty:
            row += f' & {format_number(data.iloc[0]["length"])} & {format_percentage(data.iloc[0]["Abstain"])}'
        else:
            row += ' & -- & --'
    latex_content += row + ' \\\\\n'
    
    # Add normal version
    row = f' & normal'
    for dataset in ['dumb', 'svamp', 'gsm8k', 'math']:
        data = df[(df['model'] == model) & (df['dataset'] == dataset) & (df['version'] == 'normal')]
        if not data.empty:
            row += f' & {format_number(data.iloc[0]["length"])} & {format_percentage(data.iloc[0]["Abstain"])}'
        else:
            row += ' & -- & --'
    latex_content += row + ' \\\\\n'

# Add Reasoning Models section second
latex_content += '\\midrule\n\\multicolumn{10}{c}{\\textbf{Reasoning Models}} \\\\ \\midrule\n'
reasoning_models = ['QwQ', 'deepseekR1', 'DSQ', 'o3mini_medium', 'o1mini_medium', 'o1']
for model in reasoning_models:
    # Add MiP version
    row = f'{formal_name[model]} & MiP'
    for dataset in ['dumb', 'svamp', 'gsm8k', 'math']:
        data = df[(df['model'] == model) & (df['dataset'] == dataset) & (df['version'] == 'MiP')]
        if not data.empty:
            row += f' & {format_number(data.iloc[0]["length"])} & {format_percentage(data.iloc[0]["Abstain"])}'
        else:
            row += ' & -- & --'
    latex_content += row + ' \\\\\n'
    
    # Add normal version
    row = f' & normal'
    for dataset in ['dumb', 'svamp', 'gsm8k', 'math']:
        data = df[(df['model'] == model) & (df['dataset'] == dataset) & (df['version'] == 'normal')]
        if not data.empty:
            row += f' & {format_number(data.iloc[0]["length"])} & {format_percentage(data.iloc[0]["Abstain"])}'
        else:
            row += ' & -- & --'
    latex_content += row + ' \\\\\n'

# Close the table
latex_content += '''\\bottomrule
\\end{tabular}
}
\\end{table*}
'''

# Write to file
with open('../tables/main.tex', 'w') as f:
    f.write(latex_content)

